The $K^4$-Game

We investigate a two player game called the $K^4$-building game: two players alternately claim edges of an infinite complete graph. Each player's aim is to claim all six edges on some vertex set of size four for themself. The first player to accomplish this goal is declared the winner of the game. We present a winning strategy which guarantees a win for the first player.

==> anc/K_4_game.py <==
import networkx as nx
import functions as fx

### maximum_game_lenght is a variable that we use to track how many
# turns are played at most until FP wins.
maximum_game_length = []

### To improve computation time, we create a list of all non-isomorphic 
# board states at the end of stage 2 together with the board states
# at the beginning of the special stages 5 and 6.

# In order to do this we introduce unique_boards which saves all possible
# board states up to stage 2, 5 or 6.
# This takes at most 12 moves, hence the key values of unique_boards.
unique_boards = {2: [], 4: [], 6: [], 8: [], 10: [], 12: []}

### The algorithm that produces the board states up to stages 2, 5 and 6
# is essentially the operation of fx.move(), except that the
# stages are saved to unique_boards.
# We cannot use fx.move() directly since it is a recursive function
# and we only want to go at most 6 turns deep, not until the end of the game.
for turn in [0,2,4,6,8,10]:
    if turn == 0:
        # In the first turn we call FP_edge() and add that edge to the board.
        board = nx.Graph()
        FP_info = fx.FP_edge(board)
        board.add_edges_from([FP_info['move']], colour = 'FP', added_in_step = 0 )
        # We add two nodes with degree 0.
        board.add_nodes_from([100,101]) 
        # Afterwards we add all possible edges for SP s.t. the resulting board 
        # is non-isomorphic to the ones already seen.
        for edge in list(nx.non_edges(board)):
            board.add_edges_from([edge], colour = 'SP', added_in_step = 1)
            for vertex in list(nx.isolates(board)):
                board.remove_node(vertex)
            not_in_list = True
            for new_pos in list(unique_boards[turn+2]):
                saved_board = nx.Graph()
                saved_board.add_edges_from(new_pos['board'])
                if nx.is_isomorphic(saved_board,board,edge_match = fx.em):
                    not_in_list = False
                    break
            if not_in_list:
                unique_boards[turn+2].append({'board': list(board.edges(data=True)),'stage': 1})
            board.remove_edge(*edge)
    else:
        # In a later turn, the board states of the previous turn are considered.
        for old_board_state in unique_boards[turn]:
            # The board is created with the previous state.
            board = nx.Graph()
            board.add_edges_from(old_board_state['board'])
            # If the stage of the previous state was already larger than 3,
            # then we just add it to the current state.
            if old_board_state['stage'] in [3,4,5,6]:
                not_in_list = True
                for new_pos in unique_boards[turn+2]:
                    saved_board = nx.Graph()
                    saved_board.add_edges_from(new_pos['board'])
                    if nx.is_isomorphic(saved_board,board,edge_match = fx.em):
                        not_in_list = False
                        break
                if not_in_list:
                    unique_boards[turn+2].append({'board': list(board.edges(data=True)), 'stage': int(old_board_state['stage'])})
                continue
            # Otherwise we are in stage 1 or 2 and check which edge FP wants to add.
            FP_info = fx.FP_edge(board, old_board_state['stage'])
            stage = FP_info['alg_stage']
            # If FP_edge() says that FP wants to switch to stage 5 or 6,
            # we do not add the edge and instead add the board to the list.
            if old_board_state['stage'] not in [5,6] and FP_info['alg_stage'] in [5,6]:
                unique_boards[turn+2].append({'board': list(board.edges(data=True)),'stage': int(stage)})
                continue
            # Otherwise we really are in stage 1 or 2 and add FPs edge to the board.
            board.add_edges_from([FP_info['move']], colour = 'FP', added_in_step = turn )
            # First we make sure that there are exactly 2 vertices with no incident edges.
            # This ensures that, even though there are infinitely many vertices on the board,
            # we check all possible moves for SP up to isomorphism.
            for i in range(2-nx.number_of_isolates(board)):
                board.add_node(max(board.nodes()) + 1)
            # We create a list of all possible moves for SP, 
            # which is any unclaimed edge on the current board.
            for edge in list(nx.non_edges(board)):
                # We add SPs edge to the board.
                board.add_edges_from([edge], colour = 'SP', added_in_step = turn + 1)
                # If there is a threat by FP, then we simply delete SPs edge and
                # continue with the next possible edge for SP.
                if fx.threat_checker(board,'FP'):
                    board.remove_edge(*edge)
                    continue
                # We delete the vertices of degree 0 from the board before continuing to the next move.
                for vertex in list(nx.isolates(board)):
                    board.remove_node(vertex)
                # Next, we check whether the graph is already in the list for this turn.
                not_in_list = True
                for new_pos in unique_boards[turn+2]:
                    saved_board = nx.Graph()
                    saved_board.add_edges_from(new_pos['board'])
                    if nx.is_isomorphic(saved_board,board,edge_match = fx.em):
                        not_in_list = False
                        break
                # If it is not in the list, we add it to the list.
                if not_in_list:
                    unique_boards[turn+2].append({'board': list(board.edges(data=True)),'stage': int(stage)})
                # Afterwards, we need to delete SPs edge from the board in this case,
                # so we can add the next one during the loop.
                board.remove_edge(*edge)



# With this setup we want to check every possible course of the game, 
# starting at each of the unique position we found in the last step.
unique_graphs = unique_boards[12]
for unique_state in unique_graphs:
    # For each of the non-isomorphic board states after stage 2,
    # we create the board and pass the board edges, the nodes and
    # the stage to the move() function that recursively checks all possible
    # courses of the game that may result from this position.
    stage = unique_state['stage']
    edgeset = unique_state['board']
    aux_board = nx.Graph()
    aux_board.add_edges_from(edgeset)
    fx.move(list(edgeset), list(aux_board.nodes(data=True)), int(stage), )




# Lastly, we check how long the maximum game length was
print('There are at most {} moves made until the first player wins.'.format(fx.maximum_game_length_number_of_moves))
print('That means that the first player makes {:.0f} moves until she wins.'.format((fx.maximum_game_length_number_of_moves+1)/2))
# print('A board where the most moves were made is {}'.format(fx.maximum_game_length_board.edges(data=True)))

# and which size a board must have at least s.t. FP can execute her strategy
print('FP needs a board size of at least {} vertices to execute her strategy.'.format(fx.number_of_required_vertices))

==> anc/functions.py <==
import networkx as nx
from networkx.algorithms import isomorphism


# We declare the board states where FP must play differently from her
# usual strategy in order to check this via nx.is_isomorphic while the algorithm runs.
stage_5_graph_1 = nx.Graph()
stage_5_graph_1.add_edges_from([(1,2),(1,3),(2,3),(2,4),(3,10)], colour= 'FP')
stage_5_graph_1.add_edges_from([(1,10),(2,10),(2,11),(3,4),(10,11)], colour= 'SP')
stage_5_graph_2 = nx.Graph()
stage_5_graph_2.add_edges_from([(1,2),(1,3),(2,3),(2,4),(3,10)], colour= 'FP')
stage_5_graph_2.add_edges_from([(1,10),(1,11),(2,10),(3,4),(2,11)], colour= 'SP')
stage_5_graph_3 = nx.Graph()
stage_5_graph_3.add_edges_from([(1,2),(1,3),(2,3),(2,4),(3,10)], colour= 'FP')
stage_5_graph_3.add_edges_from([(1,10),(2,10),(3,4),(2,11),(10,12)], colour= 'SP')
stage_5_graph_4 = nx.Graph()
stage_5_graph_4.add_edges_from([(1,2),(1,3),(2,3),(2,4),(3,10)], colour= 'FP')
stage_5_graph_4.add_edges_from([(1,10),(2,10),(3,4),(2,11),(11,12)], colour= 'SP')

stage_6_graph_1 = nx.Graph()
stage_6_graph_1.add_edges_from([(1,2),(1,3),(2,3),(1,10)], colour= 'FP')
stage_6_graph_1.add_edges_from([(1,11),(2,10),(3,10),(10,11)], colour= 'SP')
stage_6_graph_2 = nx.Graph()
stage_6_graph_2.add_edges_from([(1,2),(1,3),(2,3),(1,10)], colour= 'FP')
stage_6_graph_2.add_edges_from([(1,11),(2,10),(3,10),(10,12)], colour= 'SP')

stage_5_graphs = [stage_5_graph_1,stage_5_graph_2,stage_5_graph_3,stage_5_graph_4]
stage_6_graphs = [stage_6_graph_1,stage_6_graph_2]

# Declaring the function to check isomorphism w.r.t. edge colour.
em = isomorphism.categorical_edge_match('colour', None)

# To measure maximum number of rounds of the game, we introduce a variable.
maximum_game_length_number_of_moves = 0
maximum_game_length_board = nx.Graph()

# We introduce another variable to measure the maximum board size 
# that FP requires to execute her strategy.
number_of_required_vertices = 0


# We declare eight graphs that we will check for
# during the course of the game via nx.subgraph_is_isomorphic.
K_four_minus = nx.Graph()
K_four_minus.add_edges_from([(1,2,{'colour':'FP'}),(1,3,{'colour':'FP'}),(1,4,{'colour':'FP'}),(2,3,{'colour':'FP'}),(2,4,{'colour':'FP'}),(3,4,{'colour':'SP'})])

FP_win_graph = nx.Graph()
FP_win_graph.add_edges_from([(1,2),(1,3),(1,4),(2,3),(2,4),(3,4)],colour='FP')

SP_win_graph = nx.Graph()
SP_win_graph.add_edges_from([(1,2),(1,3),(1,4),(2,3),(2,4),(3,4)],colour='SP')

FP_threat_graph = nx.Graph()
FP_threat_graph.add_edges_from([(1,2),(1,3),(1,4),(2,3),(2,4)],colour='FP')

SP_threat_graph = nx.Graph()
SP_threat_graph.add_edges_from([(1,2),(1,3),(1,4),(2,3),(2,4)],colour='SP')

FP_triangle = nx.Graph()
FP_triangle.add_edges_from([(1,2),(2,3),(3,1)],colour='FP')

SP_triangle = nx.Graph()
SP_triangle.add_edges_from([(1,2),(2,3),(3,1)],colour='SP')

FP_path_length_2 = nx.Graph()
FP_path_length_2.add_edges_from([(1,2),(2,3)], colour='FP')




# Define promising graph type (1)
promising_graph_type_one = nx.Graph()
promising_graph_type_one.add_edges_from([(1,2,{'colour':'FP'}),
                                         (1,3,{'colour':'FP'}),
                                         (2,3,{'colour':'FP'}),
                                         (1,4,{'colour':'FP'}),
                                         (1,5,{'colour':'FP'}),
                                         (3,4,{'colour':'FP'}),
                                         (2,4,{'colour':'SP'})])

# Define promising graph type (2)
promising_graph_type_two = nx.Graph()
promising_graph_type_two.add_edges_from([(1,2,{'colour':'FP'}),
                                         (1,3,{'colour':'FP'}),
                                         (2,3,{'colour':'FP'}),
                                         (1,4,{'colour':'FP'}),
                                         (1,5,{'colour':'FP'})])

# Define promising graph type (3)
promising_graph_type_three = nx.Graph()
promising_graph_type_three.add_edges_from([(1,2,{'colour':'FP'}),
                                           (1,3,{'colour':'FP'}),
                                           (2,3,{'colour':'FP'}),
                                           (1,4,{'colour':'FP'}),
                                           (1,5,{'colour':'FP'}),
                                           (1,6,{'colour':'FP'}),
                                           (2,4,{'colour':'SP'}),
                                           (2,5,{'colour':'SP'})])

# Define promising graph type (4)
promising_graph_type_four = nx.Graph()
promising_graph_type_four.add_edges_from([(1,2,{'colour':'FP'}),
                                          (1,3,{'colour':'FP'}),
                                          (2,3,{'colour':'FP'}),
                                          (1,4,{'colour':'FP'}),
                                          (1,5,{'colour':'FP'}),
                                          (1,6,{'colour':'FP'}),
                                          (2,4,{'colour':'SP'}),
                                          (5,6,{'colour':'SP'})])

# Define promising graph type (5)
promising_graph_type_five = nx.Graph()
promising_graph_type_five.add_edges_from([(1,2,{'colour':'FP'}),
                                          (1,3,{'colour':'FP'}),
                                          (2,3,{'colour':'FP'}),
                                          (1,4,{'colour':'FP'}),
                                          (1,5,{'colour':'FP'}),
                                          (1,6,{'colour':'FP'}),
                                          (1,7,{'colour':'FP'}),
                                          (2,4,{'colour':'SP'}),
                                          (2,5,{'colour':'SP'}),
                                          (2,6,{'colour':'SP'}),
                                          (3,5,{'colour':'SP'}),
                                          (4,6,{'colour':'SP'})])

# Define promising graph type (6)
promising_graph_type_six = nx.Graph()
promising_graph_type_six.add_edges_from([(1,2,{'colour':'FP'}),
                                         (1,3,{'colour':'FP'}),
                                         (2,3,{'colour':'FP'}),
                                         (1,4,{'colour':'FP'}),
                                         (1,5,{'colour':'FP'}),
                                         (1,6,{'colour':'FP'}),
                                         (1,7,{'colour':'FP'}),
                                         (2,4,{'colour':'SP'}),
                                         (2,5,{'colour':'SP'}),
                                         (2,6,{'colour':'SP'}),
                                         (3,4,{'colour':'SP'}),
                                         (3,5,{'colour':'SP'})])

# Define a variation of promising graph type (6)
# This is a subgraph of the promising graph of type (6), 
# the SP edge (2,5) is deleted.
promising_graph_type_six_variation = nx.Graph()
promising_graph_type_six_variation.add_edges_from([(1,2,{'colour':'FP'}),
                                         (1,3,{'colour':'FP'}),
                                         (2,3,{'colour':'FP'}),
                                         (1,4,{'colour':'FP'}),
                                         (1,5,{'colour':'FP'}),
                                         (1,6,{'colour':'FP'}),
                                         (1,7,{'colour':'FP'}),
                                         (2,4,{'colour':'SP'}),
                                         (2,6,{'colour':'SP'}),
                                         (3,4,{'colour':'SP'}),
                                         (3,5,{'colour':'SP'})])

# Define a list containing all promising graphs
promising_graphs = [promising_graph_type_one,
                    promising_graph_type_two,
                    promising_graph_type_three,
                    promising_graph_type_four,
                    promising_graph_type_five,
                    promising_graph_type_six,
                    promising_graph_type_six_variation]

# Define a list that contains the vulnerable edges for each promising graph.
# That is the edgesets that must be added to check whether
# there is a realised promising graph on the board.
promising_graphs_edgesets_to_check = {promising_graph_type_one: [],
                                      promising_graph_type_two: [[(2,4,'SP')]],
                                      promising_graph_type_three: [[(2,6,'SP'),(3,5,'SP')]],
                                      promising_graph_type_four: [[(2,5,'SP'),(2,6,'SP')]],
                                      promising_graph_type_five: [[(2,7,'SP'),(3,4,'SP'),(3,6,'SP')]],
                                      promising_graph_type_six: [[(2,7,'SP'),(3,6,'SP'),(5,6,'SP')]],
                                      promising_graph_type_six_variation: [[(2,7,'SP'),(3,6,'SP'),(5,6,'SP')]]}


# The number of edges that will be added for each promising graph
# undtil FP finishes her K^4.
# This is only used to calculate the maximum game length.
promising_graphs_moves_until_FP_win = {promising_graph_type_one: 2,
                                      promising_graph_type_two: 4,
                                      promising_graph_type_three: 6,
                                      promising_graph_type_four: 6,
                                      promising_graph_type_five: 8,
                                      promising_graph_type_six: 8,
                                      promising_graph_type_six_variation: 8}


def SP_win_checker(board):
    # This function checks whether there is a monochromatic K^4 by SP on the board
    GM = isomorphism.GraphMatcher(board,SP_win_graph,edge_match=em)
    return GM.subgraph_is_isomorphic()

def check_whether_promising_graph_is_realised(board,promising_graph):
    # This function checks whether a promising graph is 
    # realised on the board.
    GM = isomorphism.GraphMatcher(board,promising_graph,edge_match=em)
    suitable = False
    if GM.subgraph_is_isomorphic():
        # we check every possible embedding of the promising graph
        # into the board.
        for inv_mapping in GM.subgraph_isomorphisms_iter():
            global maximum_game_length_board
            global maximum_game_length_number_of_moves
            if promising_graph == promising_graph_type_one:
                # For the type (1) promising graph we need not add edges.
                # Thus we also need not check for threats by SP or a monochromatic K^4 by SP
                # because then either FP has a forced move or FP already has lost respectively,
                # Thus we would not reach this point of the algorithm.
                suitable = True
                if board.number_of_edges() + 2 > maximum_game_length_number_of_moves:
                    maximum_game_length_board.add_edges_from(board.edges(data=True))
                    maximum_game_length_board.add_nodes_from(board.nodes(data=True))
                    maximum_game_length_number_of_moves = board.number_of_edges() + 2
            else:
                # If the promising graph is of a type other than (1),
                # we add the vulnerable edges to the board.
                # The position is given by the mapping.
                mapping = {value: key for key, value in inv_mapping.items()}
                for possible_edges in promising_graphs_edgesets_to_check[promising_graph]:
                    aux_board = nx.Graph()
                    aux_board.add_edges_from(board.edges(data=True))
                    for edge in possible_edges:
                        aux_board.add_edge(mapping[edge[0]], mapping[edge[1]], colour=edge[2])
                    if not threat_checker(aux_board,'SP') and not SP_win_checker(aux_board):
                        # If the promising graph is realised,
                        # we calculate the number of moves until FP wins.
                        suitable = True
                        moves_until_FP_win = promising_graphs_moves_until_FP_win[promising_graph]
                        if board.number_of_edges() + moves_until_FP_win > maximum_game_length_number_of_moves:
                            maximum_game_length_board.add_edges_from(board.edges(data=True))
                            maximum_game_length_board.add_nodes_from(board.nodes(data=True))
                            maximum_game_length_number_of_moves = board.number_of_edges() + moves_until_FP_win
                        break
                if suitable:
                    break
    return suitable


def FP_degree(vertex, board):
    # This function returns the FP degree of a vertex of the board.
    degree = 0
    for neighbour in nx.all_neighbors(board, vertex):
        if board[vertex][neighbour]['colour'] == 'FP':
            degree += 1
    return degree

  

def SP_degree(vertex, board):
    # This function returns the SP degree of a vertex of the board.
    degree = 0
    for neighbour in nx.all_neighbors(board, vertex):
        if board[vertex][neighbour]['colour'] == 'SP':
            degree += 1
    return degree




def win_checker(board):
    # This function checks whether there is a monochromatic K^4 on the board
    for K_4 in [FP_win_graph,SP_win_graph]:
        GM = isomorphism.GraphMatcher(board,K_4,edge_match=em)
        if GM.subgraph_is_isomorphic():
            return list(list(GM.subgraph_isomorphisms_iter())[0].keys())
    return []



    
def threat_checker(board, colour):
    # This function checks whether there is a monochromatic K^4_- in the colour
    # of the player that is given s.t. the last edge is unclaimed.
    # It returns a list of all such non-edges on the board.
    threats = []
    possible_graphs = {'FP': FP_threat_graph, 'SP': SP_threat_graph}
    graph_to_use = possible_graphs[colour]
    GM = isomorphism.GraphMatcher(board,graph_to_use,edge_match=em)
    if GM.subgraph_is_isomorphic():
        for mapping in GM.subgraph_isomorphisms_iter():
            subboard = board.subgraph(mapping.keys())
            threat_edge = tuple(*nx.non_edges(subboard))
            if threat_edge not in threats and (threat_edge[1],threat_edge[0]) not in threats:
                threats.append(threat_edge)
    return threats


def K_four_minus_checker(board):
    # This function checks whether there is a monochromatic K^4_- in FPs colour 
    # s.t. the last edge is claimed by SP
    # It either returns an empty list or a list of four vertices such that 
    # the subgraph of the board induced by these vertices is such a graph.
    # global K_four_minus
    GM = isomorphism.GraphMatcher(board,K_four_minus,edge_match=em)
    if GM.subgraph_is_isomorphic():
        return list(list(GM.subgraph_isomorphisms_iter())[0].keys())
    else:
        return []



def can_get_K_four_minus(board):
    # This function checks whether there is a set of four vertices s.t.
    # the induced subgraph on these vertices has precisely 5 claimed edges,
    # four in the colour of FP and one in the colour of SP
    K_four_minus_seed_1 = nx.Graph()
    K_four_minus_seed_1.add_edges_from([(1,2,{'colour':'FP'}),(1,3,{'colour':'FP'}),(2,3,{'colour':'FP'}),(1,4,{'colour':'FP'}),(3,4,{'colour':'SP'})])
    K_four_minus_seed_2 = nx.Graph()
    K_four_minus_seed_2.add_edges_from([(1,2,{'colour':'FP'}),(2,3,{'colour':'FP'}),(3,4,{'colour':'FP'}),(4,1,{'colour':'FP'}),(1,3,{'colour':'SP'})])
    K_four_minus_seed_3 = nx.Graph()
    K_four_minus_seed_3.add_edges_from([(1,2,{'colour':'FP'}),(1,3,{'colour':'FP'}),(2,3,{'colour':'FP'}),(1,4,{'colour':'FP'})])
    K_four_minus_seed_4 = nx.Graph()
    K_four_minus_seed_4.add_edges_from([(1,2,{'colour':'FP'}),(2,3,{'colour':'FP'}),(3,4,{'colour':'FP'}),(4,1,{'colour':'FP'})])
    K_four_minus_seeds = [K_four_minus_seed_1,K_four_minus_seed_2,K_four_minus_seed_3,K_four_minus_seed_4]
    for K_four_minus_seed in K_four_minus_seeds:
        GM = isomorphism.GraphMatcher(board,K_four_minus_seed,edge_match=em)
        if GM.subgraph_is_isomorphic():
            return list(list(GM.subgraph_isomorphisms_iter())[0].keys())
    # Otherwise FP cannot get a K^4_- and we return an empty list.
    return []


def flagged_vertex_present(board):
    # This function checks whether there is a vertex on the board that 
    # has any property assigned to it.
    for vertex in board.nodes(data=True):
        if vertex[1]:
            return True
    return False


def find_vertex_with_property(board, key, value):
    # This function finds a vertex on the board that 
    # has a specific property assigned to it (via a key, value pair).
    for vertex in board.nodes(data=True):
        if key in vertex[1]:
            if vertex[1][key] == value:
                return vertex[0]


def find_FP_triangle(board):
    # This function checks whether there is a monochromatic triangle in FPs colour on the board.
    # It either returns an empty list or a list of the first set of three nodes
    # whose induced subgraph is such a monochromatic triangle.
    GM = isomorphism.GraphMatcher(board,FP_triangle,edge_match=em)
    if GM.subgraph_is_isomorphic():
            return list(list(GM.subgraph_isomorphisms_iter())[0].keys())
    return []


def find_highest_SP_degree_in_substructure(board, vertexset):
    # This function returns the vertex with the highest SP-degree (in the board)
    # of a given set of vertices.
    highest_degree_vertex = vertexset[0]
    for vertex in vertexset[1:]:
        if SP_degree(vertex, board) > SP_degree(highest_degree_vertex, board):
            highest_degree_vertex = vertex
    return highest_degree_vertex


def define_FP_favourite_vertex(board, KfourVertexset):
    # This function returns the vertex of the K^4 that FP should use throughout stage 3.
    # (Which will be flagged as FP_main on the board later on)
    # It is one of the vertices that is not incident with SPs edge of the K^4_-.
    # This means that FP decides for one of two vertices, say a and b.
    # If there is a monochromatic triangle of SP that uses one of these two vertices, 
    # suppose a, then FP wants to use a.
    # Otherwise, she wants to use the vertex of {a,b} 
    # that is incident with more edges of SP.
    SP_triangles = []
    GM = isomorphism.GraphMatcher(board,SP_triangle,edge_match=em)
    if GM.subgraph_is_isomorphic():
        for mapping in GM.subgraph_isomorphisms_iter():
            triangle = set(mapping.keys())
            if triangle not in SP_triangles:
                SP_triangles.append(triangle)
    the_graph = board.subgraph(KfourVertexset)
    for edge in the_graph.edges():
        if board[edge[0]][edge[1]]['colour'] == 'SP':
            potential_vertices = list(KfourVertexset)
            potential_vertices.remove(edge[0])
            potential_vertices.remove(edge[1])
            break
    if SP_degree(potential_vertices[0],board) != SP_degree(potential_vertices[1], board) or not SP_triangles:
        return find_highest_SP_degree_in_substructure(board, potential_vertices)
    else:
        for triangle in SP_triangles:
            for vtx in potential_vertices:
                if vtx in triangle:
                    return vtx
        return find_highest_SP_degree_in_substructure(board, potential_vertices)


def define_SP_favourite_vertex(board, vertexsubset):
    # This function returns the vertex of the K^4 that FP wants SP to use throughout stage 3.
    # It is the unique vertex of FPs K^4_- that is neither incident with SPs edge in the K^4_-
    # nor the vertex that FP wants to use.
    subboard = board.subgraph(vertexsubset)
    for edge in subboard.edges():
        if board[edge[0]][edge[1]]['colour'] == 'SP':
            potential_vertices = list(vertexsubset)
            potential_vertices.remove(edge[0])
            potential_vertices.remove(edge[1])
            break
    potential_vertices.remove(define_FP_favourite_vertex(board, vertexsubset))
    return potential_vertices[0]


def FP_triangle_finish_checker(board):
    # This function returns a list of all non-edges of the board that if claimed by FP
    # would be part of a monochromatic triangle.
    threats = []
    GM = isomorphism.GraphMatcher(board,FP_path_length_2,edge_match=em)
    if GM.subgraph_is_isomorphic():
        for mapping in GM.subgraph_isomorphisms_iter():
            subboard = board.subgraph(mapping.keys())
            missing_edge = tuple(*nx.non_edges(subboard))
            if missing_edge not in threats and (missing_edge[1],missing_edge[0]) not in threats:
                threats.append(missing_edge)
    return threats

def triangle_builder(board, vertexset):
    # This function embodies the algorithm that FP uses 
    # at different situations of the game to build a monochromatic triangle.
    # More precisely, this is used in stages 1, 4, 5 and 6.
    # Since the vertexset on which FP wants to build the triangle is different 
    # at different stages of the game, this information is supplied.
    FP_edges_count = 0
    # We begin by checking how many edges FP has already claimed on the vertexset.
    subboard = board.subgraph(vertexset)
    for edge in subboard.edges():
        if subboard[edge[0]][edge[1]]['colour'] == 'FP':
            FP_edges_count += 1
    if FP_edges_count == 0:
        # If there are no FP edges, then FP claims the edge on 
        # the two vertices with the smallest SP degree of the vertexset.
        prio_vtcs = sorted(vertexset, key = lambda x : SP_degree(x, board))
        return (prio_vtcs[0],prio_vtcs[1])
    elif FP_edges_count == 1:
        # We check whether SP took an edge that is incident with
        # the previous one of FP.
        # If that is the case, FPs next edge should be using their mutual vertex
        # and a vertex of the vertexset with the smallest possible SP degree.
        SP_last_vtcs = sorted([(*foo, board.get_edge_data(*foo)) for foo in board.edges()], key = lambda x : x[2]['added_in_step'])[-1][:2]
        prio_FP_vtcs = sorted([vtx for vtx in vertexset if FP_degree(vtx, subboard) != 0], key = lambda x : SP_degree(x, board))
        prio_free_vtcs = sorted([vtx for vtx in vertexset if subboard.degree(vtx) == 0], key = lambda x : SP_degree(x, board))
        for vtx in prio_FP_vtcs:
            if vtx in SP_last_vtcs:
                return (vtx, prio_free_vtcs[0])
        # If SPs previous edge is disjoint from FPs but a subset of the vertexset,
        # then FP just claims an edge from one of the endvertives of her edge to 
        # the last remaining vertex of vertexset.
        if len(prio_free_vtcs) == 1:
            return (prio_FP_vtcs[0],prio_free_vtcs[0])
        # Otherwise SP did not claim an edge incident with 
        # FPs last edge and it also is not a subset of the vertexset.
        # We check whether all vertices of the vertexset other than
        # the ones incident with FPs edge have the same degree.
        same_degree = True
        the_degree = SP_degree(prio_free_vtcs[0],board)
        for vtx in prio_free_vtcs[1:]:
            if not the_degree == SP_degree(vtx, board):
                same_degree = False
                break
        # If same_degree is true we check whether at least one of the vertices
        # of the vertexset has edges that are also incident with
        # SP_left and SP_right. If that is the case, then FP plays to that vertex.
        if same_degree and the_degree >= 2:
            for vertex in prio_free_vtcs:
                if find_vertex_with_property(board, 'K_four_minus', 'SP_left') in board.neighbors(vertex) and find_vertex_with_property(board, 'K_four_minus', 'SP_right') in board.neighbors(vertex):
                    return (prio_FP_vtcs[0],vertex)
        # if same_degree is false, FP claims an edge from her previous edge
        # to the vertex of smallest possible SP degree but also making sure
        # that that vertex is not contained in SPs previous edge
        # (which is still possible if SPs previous edge was incident with exactly
        # one vertex of the vertexset that is not incident with FPs previous edge.)
        for vtx in prio_free_vtcs:
            if vtx in SP_last_vtcs:
                continue
            return (prio_FP_vtcs[0],vtx)
    else:
        # In this case there are at least 2 edges of FP on the vertexset.
        # First we check whether FP can just finish her triangle.
        finish_moves = FP_triangle_finish_checker(subboard)
        if finish_moves:
            return finish_moves[0]
        else:
            # Otherwise she should claim an edge s.t. the subgraph 
            # induced by her edges on the vertexset creates a star with three tips.
            # We first identify the centre vertex of the star.
            for vertex in vertexset:
                if FP_degree(vertex, subboard) >= 2:
                    centre_vertex = vertex
                    break
            FP_incident_vertices = [vtx for vtx in vertexset if FP_degree(vtx,subboard) != 0]
            potential_vertices = [vtx for vtx in vertexset if vtx not in FP_incident_vertices]
            # Only in stage 1, in case the first edge of SP was disjoint from 
            # the first edge of FP but SP prevents a FP triangle in the first 
            # three moves, FP's third edge should be incident with SP's first edge.
            aux_board = board.copy()
            for vertex in list(nx.isolates(aux_board)):
                aux_board.remove_node(vertex)
            special_triangle_situation = nx.Graph()
            special_triangle_situation.add_edges_from([(1,2),(1,3)],colour = 'FP')
            special_triangle_situation.add_edges_from([(2,3),(10,11)],colour = 'SP')
            if nx.is_isomorphic(aux_board, special_triangle_situation, edge_match=em):
                return (centre_vertex,sorted([vtx for vtx in board.nodes() if board.degree(vtx) == 1])[0])
            # FP wants to claim an edge incident with centre_vertex and 
            # another vertex x of the vertexset, s.t. for the two vertices u and w
            # of the vertexset that are incident with FP edges the edges 
            # (x,u) and (x,w) are unclaimed as well.
            for vertex in potential_vertices:
                suitable = True
                for incident_vtx in FP_incident_vertices[:3]:
                    if (incident_vtx,vertex) in subboard.edges():
                        suitable = False
                        break
                if suitable:
                    return (centre_vertex,vertex)


def promising_graph_present(board):
    # This function checks whether there is a promising graph on the board.
    for prom_graph in promising_graphs:
        if check_whether_promising_graph_is_realised(board,prom_graph):
            return True
    return False


def stage_five(board_edges, board_nodes = []):
    # This function executes the strategy for FP in stage 5
    rounds_played = len(board_edges)/2
    board = nx.Graph()
    board.add_edges_from(board_edges)
    board.add_nodes_from(board_nodes)
    # The smallest stage 5 graph has 10 edges, i.e. there were 5 rounds played.
    # In that case, we need to find out which vertex FPs next edges should be incident with ('FP_main')
    # and which vertices she wants SP to use ('SP_main', 'SP_right') 
    if rounds_played == 5:
        for vertex in board.nodes():
            if FP_degree(vertex, board) == 1:
                if SP_degree(vertex, board) == 1:
                    first_stage_5_vertex = vertex
            if FP_degree(vertex, board) == 2:
                SP_right_vertex = vertex
            if FP_degree(vertex, board) == 3:
                if SP_degree(vertex, board) == 2:
                    FP_main_vertex = vertex
                else:
                    SP_main_vertex = vertex
        return {'move': (FP_main_vertex,31), 'alg_stage': 5, 'special_case_position': {first_stage_5_vertex: 'p_0', 31: 'p_1', FP_main_vertex: 'FP_main', SP_main_vertex: 'SP_main', SP_right_vertex: 'SP_right'}, 'mapping': {first_stage_5_vertex:30}}
    elif rounds_played == 6:
        # FP checks how SP played
        if (find_vertex_with_property(board, 'special_case_position', 'SP_main'),find_vertex_with_property(board, 'special_case_position', 'p_1')) not in board.edges():
            # if SP did not claim one particular edge then FP can play as if she was in stage 3
            return {'move': (find_vertex_with_property(board, 'special_case_position', 'SP_main'),find_vertex_with_property(board, 'special_case_position', 'p_1')), 'alg_stage': 3,  'special_case_position': {find_vertex_with_property(board, 'special_case_position', 'p_1'): 'SP_left'}, 'mapping': {find_vertex_with_property(board, 'special_case_position', 'p_0'):20, find_vertex_with_property(board, 'special_case_position', 'p_1'):6}}
        else:
            # otherwise she can claim an edge incident with 'FP_main' and a fresh vertex
            return {'move': (find_vertex_with_property(board, 'special_case_position', 'FP_main'),32), 'alg_stage': 5, 'special_case_position': {32: 'p_2'}}
    elif rounds_played == 7:
        # FP checks how SP played.
        if (find_vertex_with_property(board, 'special_case_position', 'SP_main'),find_vertex_with_property(board, 'special_case_position', 'p_2')) not in board.edges() and (find_vertex_with_property(board, 'special_case_position', 'SP_right'),find_vertex_with_property(board, 'special_case_position', 'p_2')) not in board.edges() and (find_vertex_with_property(board, 'special_case_position', 'p_0'),find_vertex_with_property(board, 'special_case_position', 'p_1')) not in board.edges():
            # If he did not claim one of three particular edges,
            # then SP can switch to stage 3
            return {'move': (find_vertex_with_property(board, 'special_case_position', 'SP_main'),find_vertex_with_property(board, 'special_case_position', 'p_2')), 'alg_stage': 3,  'special_case_position': {find_vertex_with_property(board, 'special_case_position', 'p_2'): 'SP_left'}, 'mapping': {find_vertex_with_property(board, 'special_case_position', 'p_0'):20, find_vertex_with_property(board, 'special_case_position', 'p_1'):21, find_vertex_with_property(board, 'special_case_position', 'p_2'):6}}
        else:
            # otherwise she can claim an edge incident with 'FP_main' and a fresh vertex
            return {'move': (find_vertex_with_property(board, 'special_case_position', 'FP_main'),33), 'alg_stage': 6, 'special_case_position': {33: 'p_3'}}
    else:
        raise Exception('There should be no edges on this subboard or we should not end up here')


        
def stage_six(board_edges, board_nodes = []):
    # This function executes the strategy for FP in stage 6
    board = nx.Graph()
    board.add_edges_from(board_edges)
    board.add_nodes_from(board_nodes)
    # In turn 5 (i.e. 8 edges have already been claimed),
    # we want to register certain vertices of the board, which FP will need
    # later in the game.
    if len(board_edges) == 8:
        SP_vertices = []
        # We wants to flag the vertices of the monochromatic triangle of FP,
        # which we can simply identify by thei unique degrees in the baord
        # and the one additional vertex of FP-degree 1.
        for vertex in board.nodes():
            # The unique vertex of FP-degree 3 is the one that
            # FP wants to connect to fresh vertices in subsequent turns.
            if FP_degree(vertex, board) == 3:
                FP_main_vertex = vertex
            # The other two vertices of the monochromatic triangle are the ones
            # that FP desires SP to play to.
            elif FP_degree(vertex, board) == 2:
                SP_vertices.append(vertex)
            # The unique vertex of FP-degree 1 is sometimes
            # used later in the game by FP to build a triangle on.
            # We call it 'k'.
            elif FP_degree(vertex, board) == 1:
                p0 = vertex
        # The other two vertices of the monochromatic triangle will be called
        # FP_main and FP_right.
        # In this particular stage their roles are interchangeable,
        # the names are chosen to fit with the names used in stages 3 and 5.
        SP_left_vertex = SP_vertices[0]
        SP_right_vertex = SP_vertices[1]
        # After figuring out the roles of the vertices, FP wants to claim an edge
        # incident with FP_main and a fresh vertex.
        return {'move': (FP_main_vertex,30), 'special_case_position': {30: 'p_1', FP_main_vertex: 'FP_main', SP_left_vertex: 'SP_main', SP_right_vertex: 'SP_right', p0: 'p_0'}}
    else:
        # In a turn later than 5, we check whether there is a way for FP to win with threat moves.
        # If there is one from a previous turn, we just take the next planned move.
        # We begin by creating a list with all the p_i on the board
        list_of_p_i = []
        for vertex in board.nodes(data=True):
            if 'special_case_position' in vertex[1]:
                if vertex[1]['special_case_position'] in ['p_0','p_1','p_2','p_3','p_4']:
                    list_of_p_i.append(vertex[0])
        determined_moves = [x[0] for x in board.nodes.data('determined_finish') if x[1]]
        # We check whether FP already determined in a previous move how she can win.
        # This is either a list of edges where each edge claimed from the list 
        # (in the correct order) is a threat,
        # or it is a string with the information that FP should build a triangle
        # on the p_i.
        if determined_moves:
            return {'move': triangle_builder(board,list_of_p_i)}
        else:
            # We check whether there is a suitable promising graph present on the board.
            # If that is the case, we return this fact.
            # This implies that FP wins the game by Lemma 5.2 and we need not continue play.
            if promising_graph_present(board):
                return {'move': None, 'determined_finish': 'promising graph'}
            # If there is no winning configuration but at least 4 p_i,
            # then there cannot be an edge between two different p_i together with k,
            # thus FP can build a triangle on the p_i together with k.
            if len(list_of_p_i) == 5:
                subboard = nx.subgraph(board, list_of_p_i)
                if len(list(subboard.edges())) == 0:
                    return {'move': triangle_builder(board,list_of_p_i), 'determined_finish': 'triangle'}
                else:
                    raise Exception('There should be no edges on this subboard or we should not end up here')
            # If there is no winning configuration and fewer than 5 p_i,
            # FP claims an edge incident with 'FP_main' and a fresh vertex.
            else:
                most_recent_p_i = sorted(list_of_p_i,key = lambda x : board.nodes[x]['special_case_position'][-1])[-1]
                return {'move': (find_vertex_with_property(board, 'special_case_position', 'FP_main'),int(most_recent_p_i)+1), 'special_case_position': {int(most_recent_p_i)+1: 'p_{}'.format(int(board.nodes[most_recent_p_i]['special_case_position'][-1])+1)}}




def FP_edge(board, alg_stage=1):
    # First we check whether there is an opportunity for FP to just win.
    if threat_checker(board,'FP'):
        return {'move': threat_checker(board,'FP')[0], 'alg_stage': alg_stage}
    # Next we need to check wether there is a threat from SP to which FP needs to react to.
    threat = threat_checker(board,'SP')
    if threat:
        if len(threat) == 1:
            # In case 6 it might happen that FP already saved an information 
            # how she wants to continue playing.
            # But if SP manages to create a threat afterwards, 
            # we need to delete that information and we need to later find a
            # series of moves s.t. FP can win.
            if [x[0] for x in board.nodes.data('determined_finish') if x[1]]:
                return {'move': threat[0], 'determined_finish': 'delete', 'alg_stage': alg_stage}
            else:
                return {'move': threat[0], 'alg_stage': alg_stage}
        else:
            raise Exception('SP win.')
    # if there is no threat from SP, FP continues with her strategy
    if alg_stage == 1:
        # In stage 1 we prepare the board suitably and 
        # simply apply the function to build a triangle.
        # The preparation is to add any vertex from {1,2,3,4,5} to 
        # an auxiliary board that is not already present on the board.
        building_vertices = [vtx for vtx in board.nodes() if FP_degree(vtx, board) != 0]
        for vertex in [1,2,3,4,5]:
            if vertex not in building_vertices and len(building_vertices) <5:
                building_vertices.append(vertex)
        aux_board = nx.Graph()
        aux_board.add_edges_from(board.edges(data=True))
        aux_board.add_nodes_from(building_vertices)
        if len(FP_triangle_finish_checker(board)) != 0:
            next_stage = 2
        else:
            next_stage = 1
        return {'move': triangle_builder(aux_board, building_vertices), 'alg_stage': next_stage}
    elif alg_stage == 2:
        # Since the decision to divert to a special stage takes place during stage 2,
        # we check whether the board is isomorphic to one of the special situations here.
        # If the is the case, we change the stage and call FP_edge() again with the updated stage
        for special_graph in stage_6_graphs:
            if nx.is_isomorphic(special_graph,board,edge_match = em):
                alg_stage = 6
        for special_graph in stage_5_graphs:
            if nx.is_isomorphic(special_graph,board,edge_match = em):
                alg_stage = 5
        if alg_stage != 2:
            return FP_edge(board, alg_stage)
        # Otherwise, we really are in stage 2, FP has her triangle and 
        # wants to build a K_4^- with one SP edge.
        # First we check whether FP can finish her K_4^- in this turn.
        if can_get_K_four_minus(board):
            return {'move': list(nx.non_edges(board.subgraph(can_get_K_four_minus(board))))[0], 'alg_stage': 3}
        else:
            # Otherwise there is a triangle.
            # We add a fresh vertex to the board and an edge incident with 
            # that vertex and one of the vertices of the triangle with the highest SP degree.
            return {'move': (find_highest_SP_degree_in_substructure(board, find_FP_triangle(board)), max([vertex for vertex in board.nodes() if vertex < 10]) + 1), 'alg_stage': 2}
    elif alg_stage == 3:
        # In stage 3 FP wants to get the 5 outgoing edges attached to one
        # vertex of the K^4_-.
        # The first time we enter stage 3 we need to determine which vertex that is.
        # We also need to determine the vertex which FP wants to be incident with SPs edges.
        # Lastly we also need to determine the last two vertices of the K^4_-, 
        # the ones that SPs edges may also be incident to and to which FP wants to react to.
        # We use functions to determine the first two edges and the last two 
        # vertices of the K^4_- are assigned to the roles of SP_left and SP_right arbitrarily.
        if not flagged_vertex_present(board):
            vertexsubset = K_four_minus_checker(board)
            FP_prio_vertex = define_FP_favourite_vertex(board, vertexsubset)
            SP_prio_vertex = define_SP_favourite_vertex(board, vertexsubset)
            vertexsubset.remove(FP_prio_vertex)
            vertexsubset.remove(SP_prio_vertex)
            # After detemining the roles of the vertices of the K^4_-,
            # FP wants to add a fresh vertex and an edge from that vertex to her prio vertex.
            return {'move': (FP_prio_vertex, 20), 'alg_stage': 3, 'K_four_minus': [(FP_prio_vertex,{'K_four_minus':'FP_main'}), (SP_prio_vertex,{'K_four_minus':'SP_main'}), (vertexsubset[0],{'K_four_minus':'SP_left'}), (vertexsubset[1],{'K_four_minus':'SP_right'})]}
        else:
            previous_fresh_node = max([vertex for vertex in board.nodes() if 20 <= vertex < 30])
            # We check whether SP reacted as expected,
            # from the previous fresh node to 'SP_main'
            if (previous_fresh_node,find_vertex_with_property(board, 'K_four_minus', 'SP_main')) in board.edges():
                # If that is the case and the previous fresh node is
                # not the fifth of stage 3, i.e. '24',
                # then FP claims an edge from a fresh vertex to 'SP_main'.
                if previous_fresh_node < 24:
                    return {'move': (find_vertex_with_property(board, 'K_four_minus', 'FP_main'), previous_fresh_node+1), 'alg_stage': 3}
                else:
                    # otherwise FP wants to switch to stage 4.
                    return FP_edge(board, 4)
            # Otherwise SP did not react with an edge incident with previous_fresh_node and SP_main.
            elif (previous_fresh_node,find_vertex_with_property(board, 'K_four_minus', 'SP_left')) not in board.edges() and (previous_fresh_node,find_vertex_with_property(board, 'K_four_minus', 'SP_right')) not in board.edges():
                # If it was not one of the edges (previous_fresh_node,SP_left) and
                # (previous_fresh_node,SP_left), then FP claims (previous_fresh_node,SP_main),
                # wich means that there are two edges with which she can finish a K^4 in the following turn.
                return {'move': (find_vertex_with_property(board, 'K_four_minus', 'SP_main'), previous_fresh_node), 'alg_stage': 3}
            # If it was one of the edges (previous_fresh_node,SP_left) and
            # (previous_fresh_node,SP_left), then FP claims the other of the two.
            elif (previous_fresh_node,find_vertex_with_property(board, 'K_four_minus', 'SP_left')) not in board.edges():
                return {'move': (find_vertex_with_property(board, 'K_four_minus', 'SP_left'), previous_fresh_node), 'alg_stage': 3}
            else:
                return {'move': (find_vertex_with_property(board, 'K_four_minus', 'SP_right'), previous_fresh_node), 'alg_stage': 3}
    elif alg_stage == 4:
        # In stage 4 FP wants to build a K_4 on the 5 outgoing edges.
        return {'move': triangle_builder(board, list(range(20,25))), 'alg_stage': 4}
    elif alg_stage == 5:
        # Stage 5 is the first of the two special cases where FP cannot persue her regular strategy.
        # We have a dedicated funtion for that stage.
        return stage_five(list(board.edges(data=True)),list(board.nodes(data=True)))
    else:
        # Stage 6 is the second of the two special cases where FP cannot persue her regular strategy.
        # We have a dedicated funtion for that stage.
        # Once FP entered stage 6, she will not leave it again until she won,
        # thus we can add the stage after calling stage_six().
        output = stage_six(list(board.edges(data=True)),list(board.nodes(data=True)))
        output['alg_stage'] = 6
        return output


def move(board_edges = [], board_vertices = [], alg_stage = 1):
    # The move() function is executing the moves of the game.
    # It takes the board edges and vertices as arguments, calls FP_edge(),
    # adds the edge that it returns to the board, then loops through all possible
    # edges for SP and in each loop adds the respective edge to the baord and 
    # calls itself again with the board information and the algorithm stage information.
    # We begin by creating the board.
    board = nx.Graph()
    board.add_edges_from(board_edges)
    board.add_nodes_from(board_vertices)
    step = len(board_edges)
    # Then FP_edge() is called with the board and the stage.
    FP_info = FP_edge(board, alg_stage)
    if 'determined_finish' in FP_info:
        if FP_info['determined_finish'] == 'promising graph':
            return True
    # Next we check whether FP wants to incorporate a fresh vertex into G_{FP} in this turn.
    # If she does, we count how many vertices there are that are incident with claimed edges.
    # With this we can check how big a potential board must at least be s.t. FP can execute her strategy 
    # up to this point.
    for vertex in FP_info['move']:
        if vertex not in board.nodes():
            global number_of_required_vertices
            # If the board size plus the fresh vertex is more than the previous
            # required size, we store this as the new required size.
            if board.number_of_nodes() + 1 > number_of_required_vertices:
                number_of_required_vertices = board.number_of_nodes() + 1
                if number_of_required_vertices >= 18:
                    with open('output.txt', 'a') as f:
                        print('Board edges of a graph that need more than 17 vertices :', file = f)
                        for edge in sorted([(*foo, board.get_edge_data(*foo)) for foo in board.edges()], key = lambda x : x[2]['added_in_step']):
                            print('{},'.format(edge), file = f)
            # Since FP always adds at most one fresh vertex (except for the first turn)
            # we can break the loop now.
            break
    # We add the edge of FP to the board.
    board.add_edges_from([FP_info['move']], colour = 'FP' , added_in_step = step)
    # In stages 5 and 6, FP_edge() returns properties that should be assigned to vertices of the board.
    if 'special_case_position' in FP_info:
        for key,value in FP_info['special_case_position'].items():
            board.add_node(key, special_case_position = value)
    # If FP switches from stage 5 to stage 3,
    # the property of the vertices must be adjusted
    if alg_stage == 5 and FP_info['alg_stage'] == 3:
        for vertex in list(board.nodes(data=True)):
            if 'special_case_position' in vertex[1]:
                if board.nodes[vertex[0]]['special_case_position'] in ['FP_main','SP_main','SP_left','SP_right']:
                    board.nodes[vertex[0]]['K_four_minus'] = board.nodes[vertex[0]]['special_case_position']
                del board.nodes[vertex[0]]['special_case_position']
    # Sometimes we want to rename vertices of the board.
    if 'mapping' in FP_info:
        board = nx.relabel_nodes(board, FP_info['mapping'])
    # In the beginning of stage 3, we flag the vertices of the K^4_-.
    if 'K_four_minus' in FP_info:
        board.add_nodes_from(FP_info['K_four_minus'])
    # In stages 5 and 6 we sometimes wants to save a particular information,
    # how FP can win from that point on.
    # We assign this to the FP_main vertex as a property.
    if 'determined_finish' in FP_info:
        if FP_info['determined_finish'] == 'delete':
            del board.nodes[find_vertex_with_property(board, 'special_case_position', 'FP_main')]['determined_finish']
        else:
            board.add_node(find_vertex_with_property(board, 'special_case_position','FP_main'), determined_finish = FP_info['determined_finish'])
    # We need to check, whether there is some monochromatic K^4 on the board.
    monochromatic_subgraph = win_checker(board)
    # If FP wins, we want to check whether this game went on for more rounds
    # than the previous longest game length.
    # To check this we need to initialise the maximum_game_length varaible.
    global maximum_game_length_number_of_moves
    global maximum_game_length_board
    if monochromatic_subgraph:
        # If there is a monochromatic K^4, and it is claimed by FP, then she won.
        if (board[monochromatic_subgraph[0]][monochromatic_subgraph[1]]['colour'] == 'FP'):
            if board.number_of_edges() > maximum_game_length_number_of_moves:
                maximum_game_length_board.add_edges_from(board.edges(data=True))
                maximum_game_length_board.add_nodes_from(board.nodes(data=True))
                maximum_game_length_number_of_moves = board.number_of_edges()
            return True
        # If it is claimed by SP, then FP lost.
        else:
            raise Exception('SP win')
    # We check whether there is a threat by FP to which SP has to react.
    SP_has_no_choice = threat_checker(board,'FP')
    # If there is more than one threat by FP, then she won the game.
    if len(SP_has_no_choice) > 1:
        if board.number_of_edges() + 2 > maximum_game_length_number_of_moves:
            # We add 2 to the maximum game length, because SP and FP still need to
            # make one move each until the game truly ends with a win by FP
            maximum_game_length_board.add_edges_from(board.edges(data=True))
            maximum_game_length_board.add_nodes_from(board.nodes(data=True))
            maximum_game_length_number_of_moves = board.number_of_edges()+2
        return True
    # Otherwise, if there is precisely one threat by FP, then SP must claim that edge,
    # because otherwise he lost.
    elif len(SP_has_no_choice) == 1:
        board.add_edges_from([SP_has_no_choice[0]], colour = 'SP', added_in_step = step + 1)
        for vertex in list(nx.isolates(board)):
            board.remove_node(vertex)
        move(list(board.edges(data=True)), list(board.nodes(data=True)), int(FP_info['alg_stage']))
    # Otherwise, there is no threat by FP.
    else:
        # In this case we need to go through every possible move for SP.
        # First we make sure that there are exactly 2 vertices with no incident edges.
        # This ensures that, even though there are infinitely many vertices on the board,
        # we check all possible moves for SP up to isomorphism.
        for i in range(2-nx.number_of_isolates(board)):
            board.add_node(max(board.nodes()) + 1)
        # We create a list of all possible moves for SP, 
        # which is any unclaimed edge on the current board.
        for edge in list(nx.non_edges(board)):
            # During stage 3, there is only a small subset of non-edges of the board that 
            # make sense for FP to try since the others do not offer new opportunities
            # and by skipping them we can reduce runtime.
            # If one chooses so the following statement may be commented out 
            # and the algorithm will still work and check for even more board positions.
            # This will prolong the runtime at least sixfold.
            if 20 in board.nodes() and flagged_vertex_present(board):
                FP_prio_vtx, SP_prio_vtx = find_vertex_with_property(board, 'K_four_minus', 'FP_main'), find_vertex_with_property(board, 'K_four_minus', 'SP_main')
                if {FP_info['move'][0],FP_info['move'][1]} == {FP_prio_vtx,20}:
                    if {edge[0],edge[1]} != {SP_prio_vtx,20}:
                        continue
                elif {FP_info['move'][0],FP_info['move'][1]} == {FP_prio_vtx,21}:
                    if {edge[0],edge[1]} != {SP_prio_vtx,21}:
                        continue
                elif {FP_info['move'][0],FP_info['move'][1]} == {FP_prio_vtx,22}:
                    if {edge[0],edge[1]} != {SP_prio_vtx,22}:
                        continue
                elif {FP_info['move'][0],FP_info['move'][1]} == {FP_prio_vtx,23}:
                    if {edge[0],edge[1]} not in [{find_vertex_with_property(board, 'K_four_minus', 'SP_main'),23},{find_vertex_with_property(board, 'K_four_minus', 'SP_left'),23},{find_vertex_with_property(board, 'K_four_minus', 'SP_right'),23}]:
                        continue
            # We add SPs edge to the board.
            board.add_edges_from([edge], colour = 'SP', added_in_step = step + 1)
            # We delete the vertices of degree 0 from the board before continuing to the next move.
            for vertex in list(nx.isolates(board)):
                board.remove_node(vertex)
            # Next, we call the move() function again.
            move(list(board.edges(data=True)), list(board.nodes(data=True)), int(FP_info['alg_stage']))
            # Afterwards, we need to delete SPs edge from the board in this case,
            # so we can add the next one during the loop.
            board.remove_edge(*edge)
            
            
            
            
            
            
            
            
            
            
            
            
            
